Direct vs Indirect Methods for Behavior-based Attack Detection

We study the problem of data-driven attack detection for unknown LTI systems using only input-output behavioral data. In contrast with model-based detectors that use errors from an output predictor to detect attacks, we study behavior-based data-driven detectors. We construct a behavior-based chi-squared detector that uses a sequence of inputs and outputs and their covariance. The covariance of the behaviors is estimated using data by two methods. The first (direct) method employs the sample covariance as an estimate of the covariance of behaviors. The second (indirect) method uses a lower dimensional generative model identified from data to estimate the covariance of behaviors. We prove the consistency of the two methods of estimation and provide finite sample error bounds. Finally, we numerically compare the performance and establish a tradeoff between the methods at different regimes of the size of the data set and the length of the detection horizon. Our numerical study indicates that neither method is invariable superior, and reveals the existence of two regimes for the performance of the two methods, wherein the direct method is superior in cases with large data sets relative to the length of the detection horizon, while the indirect method is superior in cases with small data sets.

==> code/data_gen.m <==

n = 3;
m = 1;
p = 1;

N = 10000;

% A = randn(n,n);
% A = A / (max(abs(eig(A)))+0.2);

Tarr = [4 5 6 7 8 9 10];

lam = [5,10,15,20,30,40,50,60];

% for ti = 1:size(Tarr,2)
% T = Tarr[ti];
T = 5;

A = [0.1 0.2 0.02;
     0.05 0.3 0.1;
     0.09 0.4 0.02];
 
B = [0.1 -0.2 0.7]';
C = [0.5 -1 0.1];


process_cov = 1;
measure_cov = 1;
control_cov = 1;
K = C'*inv(C*C'+ eye(1));
K = K';

mc = 100;

data_arr = [100,200,300,400,500,600,700,800];
error_direct = zeros((p+m)*T,(p+m)*T,mc,size(data_arr,2));

col = ['b','r','m','g','k'];

fprlist_d = zeros(size(lam,2),size(data_arr,2),mc);
fprlist_id = zeros(size(lam,2),size(data_arr,2),mc);


for monte = 1:mc
    ztraj = zeros((p+m)*T,N);
    for j = 1:N
        xtraj = zeros(n,T);
        ytraj = zeros(p,T);

%         utraj = ones(m,T); 
        utraj = randn(m,T) .* 1.1;
        process_noise = randn(n,T);
        measure_noise = randn(p,T);
        xtraj(:,1) = randn(n,1);
        
        for i = 1:T-1
            xtraj(:,i+1) = A*xtraj(:,i)+B*utraj(:,i)*control_cov+process_cov*process_noise(:,i);
            ytraj(:,i) = C*xtraj(:,i)+measure_cov*measure_noise(:,i);   
%             utraj(:,i+1) = -[1.1 0 0] * xtraj(:,i);
%             utraj(:,i+1) = -0.9 * ytraj(:,i) ;
        end
        ytraj(:,T) = C*xtraj(:,T)+measure_cov*measure_noise(:,T);
              
        ztraj(:,j) = [utraj';ytraj'];
    end
    utraj_exp = ztraj(1:size(ztraj,1)/2,:);
    ytraj_exp = ztraj(size(ztraj,1)/2+1:end,:);


    %% direct
%     Strue = ztraj(:,end-9500:end)*ztraj(:,end-9500:end)'/N;
%     for c = 1:size(data_arr,2)
%         Shat = direct(data_arr(c),ztraj);
%         error_direct(:,:,monte,c) = Shat-Strue;
%     end
    

    fprbnd = zeros(size(lam,2),size(data_arr,2));
    fpr_d = zeros(size(lam,2),size(data_arr,2));
    fpr_id = zeros(size(lam,2),size(data_arr,2));

    for l = 1:size(lam,2)

        lambda = lam(l);

        for i = 1:size(data_arr,2)
            fprbnd(l,i) = direct_fpr(Strue,data_arr(i),lambda);
            Shat_d = direct(data_arr(i),ztraj);
            Shat_id = indirect(n,T,ztraj,data_arr(i));
            fd = 0;
            fid = 0;
            for j = 1:N
                Z = ztraj(:,j);
                g = Z' * inv(Shat_d) * Z;
                if g > lambda
                  fd = fd+1;
                end
                h = Z' * inv(Shat_id) * Z;
                if h > lambda 
                    fid = fid + 1;
                end
            end
            fpr_d(l,i) = fd/N;
            fpr_id(l,i) = fid/N;
        end

    end
    
    fprlist_d(:,:,monte) = fpr_d;
    fprlist_id(:,:,monte) = fpr_id;

end

%% direct bias
% fr = zeros(1,size(data_arr,2));
% for c = 1:size(data_arr,2)
% %     fr(c) = norm(mean(error_direct(:,:,:,c),3),'fro');
%     fr(c) = norm(var(error_direct(1,1,:,c)));
% end

%%
% figure(1)
% plot(data_arr,fr)
% hold on
% plot(data_arr,fr,'ro')
% xlabel('Data size N','Interpreter','latex','fontsize',20)
% ylabel('Variance[$\hat{S}_{11}$]','Interpreter','latex','fontsize',20)
% ylim([-0.1 2])

%% test trajs
% ztrajtest = zeros((p+m)*T,N);
% Ba = [0.6 0.5 -.3]';
% Ca = [0.1 -0.4 0.8];

% for j = 1:N
%     xtrajtest = zeros(n,T);
%     ytrajtest = zeros(p,T);
% 
% %         utraj = ones(m,T); 
%     utrajtest = randn(m,T);
%     process_noise = randn(n,T);
%     measure_noise = randn(p,T);
%     xtrajtest(:,1) = randn(n,1);
% 
%     ua = randn(m,T);
%     ya = randn(p,T);
%     
%     for i = 1:T-1
%         xtrajtest(:,i+1) = A*xtrajtest(:,i)+B*utrajtest(:,i)*control_cov+process_cov*process_noise(:,i);
%         ytrajtest(:,i) = C*xtrajtest(:,i)+measure_cov*measure_noise(:,i);   
% %             utraj(:,i+1) = -K * xtraj(:,i);
% %             utraj(:,i+1) = -0.1 * ytraj(:,i);
%     end
%     ytrajtest(:,T) = C*xtrajtest(:,T)+measure_cov*measure_noise(:,T);
%     
%     ztrajtest(:,j) = [utrajtest';ytrajtest'];
% end
    

%%


%%
% f1 = figure('Position',[100 100 800 500]);
% figure(f1)
% % figure(2)
% plot(data_arr,fprbnd(2,:),'ro-')
% xlabel('Data size N','Interpreter','latex','fontsize',20)
% % ylabel('FPR','Interpreter','latex','fontsize',20)
% hold on 
% plot(data_arr,fpr_d(2,:),'bo-')
% % ylim([-0.1 1.1])
% legend('upper bound','true FPR')

%% comparison plot
% f = figure('Position',[100 100 800 500]);
% figure(f)
% plot(data_arr, fpr_d(2,:),'LineWidth',1.5)
% hold on 
% plot(data_arr, fpr_id(2,:),'LineWidth',1.5)
% legend('direct','indirect')
% xlabel('Data size $N$','Interpreter','latex')
% ylabel('FPR')


%% confidence bound plots
meanfpr_d = mean(fprlist_d,3);
meanfpr_id = mean(fprlist_id,3);

varfpr_d = var(fprlist_d,0,3);
varfpr_id = var(fprlist_id,0,3);

dconf = [data_arr data_arr(end:-1:1)];

lam_choose = 1;

vd = varfpr_d(lam_choose,:);
md = meanfpr_d(lam_choose,:);

vid = varfpr_id(lam_choose,:);
mid = meanfpr_id(lam_choose,:);

confdata = [data_arr data_arr(end:-1:1)];
confd = [md+2*vd md(end:-1:1)-2*vd];
confid = [mid+2*vid mid(end:-1:1)-2*vid];

%%
figure(1)
p = fill(confdata,confd,'red');
p.FaceColor = [1 0.8 0.8];      
p.EdgeColor = 'none';           

hold on

q = fill(confdata,confid,'b');
q.FaceColor = [0.4 0.6 0.8];      
q.EdgeColor = 'none';

hold on 
plot(data_arr,md,'ro','LineWidth',2)
hold on
plot(data_arr,mid,'bo','LineWidth',2)

==> code/direct.m <==
function [Shat] = direct(Nuse,ztraj)

Shat = ztraj(:,end-Nuse:end)*ztraj(:,end-Nuse:end)'/Nuse;


==> code/direct_fpr.m <==
function fprbnd = direct_fpr(Strue,Nuse,lambda)

g = size(Strue,2);
iStrue = inv(Strue);

varShatinv = zeros(size(Strue));

for i = 1:g
    for j = 1:g
        varShatinv(i,j) = ((Nuse - g + 1)*iStrue(i,j)^2 + (Nuse - g-1)*iStrue(i,i)*iStrue(j,j)) /((Nuse - g) * (Nuse-g-1)^2* (Nuse-g-3));
    end
end

var_up = trace(Strue^2)*trace(varShatinv + ((Nuse/(Nuse-g-1))^2)*(iStrue^2))+ trace((Strue^2) * varShatinv); % - ( Nuse * g/ (Nuse - g - 1))^2

fprbnd = var_up/(var_up+lambda^2);


==> code/indirect.m <==
function Shat = indirect(L,T,ztraj,Nuse)

%% forming data matrix F
F = [];
ZT = ztraj(:,end-Nuse-1:end);

for i = 1:Nuse
    l = ZT(:,i);
    for j = 1:T-L+1
        u = l(j:j+L-1);
        y = l(j+T:j+T+L-1);
        f = [u;y];
        F = [F f];
    end
end

%% Least squares for F
Fa = F(:,1:end-1);
Fs = F(:,2:end);

Gtildehat = Fs*Fa'*inv(Fa*Fa');

%% Get residuals and residual covariance
l = size(Fa,2);
R = [];
for i = 1:l
    R = [R Fs(:,i) - Gtildehat * Fa(:,i)];
end

SigR = R*R'/l;

%% solve lyap
P11 = dlyap(Gtildehat,SigR);

u = Gtildehat *P11;
%% Get Shat from big matrix of P11

j = 1;
flag = 0;
s = size(F,1); 

K1 = zeros(size(ztraj,1)/2,(T-L+1)*s);

for i = 1:s:(T-L+1)*s
        K1(j,i) = 1; 
        if i + s > (T-L+1)*s
            for l = i+1:i+s/2-1
                j = j+1;
                K1(j,l) = 1;
            end
            flag = 1;
            break
        end
        if flag == 1
            break
        end
        j = j + 1;
end

K = [K1;circshift(K1,s/2,2)];

e = zeros(s,s*(T-L+1));

for i = 1:(T-L+1)
    if i == 1
        e(:,1:s) = eye(s,s)*P11;
    else
        e(:,(i-1)*s+1:i*s) = P11 * Gtildehat^(i-1);
    end
end

bigR = e;
c = e;
for i = 1:T-L
    c = circshift(c,s,2);
    bigR = [bigR;c];
end

Shat = K*bigR*K';



==> img/notused/direct_fpr.m <==
function fprbnd = direct_fpr(Strue,Nuse,lambda)

g = size(Strue,2);
iStrue = inv(Strue);

varShatinv = zeros(size(Strue));

for i = 1:g
    for j = 1:g
        varShatinv(i,j) = ((Nuse - g + 1)*iStrue(i,j)^2 + (Nuse - g-1)*iStrue(i,i)*iStrue(j,j)) /((Nuse - g) * (Nuse-g-1)^2* (Nuse-g-3));
    end
end

var_up = trace(Strue^2)*trace(varShatinv + ((Nuse/(Nuse-g-1))^2)*(iStrue^2))+ trace((Strue^2) * varShatinv); % - ( Nuse * g/ (Nuse - g - 1))^2

fprbnd = var_up/(var_up+lambda^2);

